Bayesian fit analysis to full distribution data of $\bar B \to D^{(*)} \ell\bar\nu$: $|V_{cb}|$ determination and New Physics constraints

We investigate the semi-leptonic decays of $\bar B \to D^{(*)} \ell\bar\nu$ in terms of the Heavy-Quark-Effective-Theory (HQET) parameterization for the form factors, which is described with the heavy quark expansion up to $\mathcal O(1/m_c^2)$ beyond the simple approximation considered in the original CLN parameterization. An analysis with this setup was first given in the literature, and then we extend it to the comprehensive analyses including (i) simultaneous fit of $|V_{cb}|$ and the HQET parameters to available experimental full distribution data and theory constraints, and (ii) New Physics (NP) contributions of the $V_2$ and $T$ types to the decay distributions and rates. For this purpose, we perform Bayesian fit analyses by using Stan program, a state-of-the-art public platform for statistical computation. Then, we show that our $|V_{cb}|$ fit results for the SM scenarios are close to the PDG combined average from the exclusive mode, and indicate significance of the angular distribution data. In turn, for the $\text{SM} + \text{NP}$ scenarios, our fit analyses find that non-zero NP contribution is favored at the best fit point for both $\text{SM} + V_2$ and $\text{SM} + T$ depending on the HQET parameterization model. A key feature is then realized in the $\bar B \to D^{(*)} \tau\bar\nu$ observables. Our fit result of the HQET parameters in the $\text{SM} (+T)$ produces a consistent value for $R_D$ while smaller for $R_{D^*}$, compared with the previous SM prediction in the HFLAV report. On the other hand, $\text{SM}+V_2$ points to smaller and larger values for $R_D$ and $R_{D^*}$ than the SM predictions. In particular, the $R_{D^*}$ deviation from the experimental measurement becomes smaller, which could be interesting for future improvement on measurements at the Belle II experiment.

==> UB_HQETparameterization_v2.m <==
(* ::Package:: *)

Print["
-------------------------------------------------------------------------------------------------
Unitarity Bound Functions 

Author: Ryoutaro Watanabe, 
Date  : 16 January 2022  (updated version)
Ref.  : hep-ph/9712417 with the parameterization of arXiv:2004.10208

Note  : UBresult[FF,JP] (JP = 0+/0-/1+/1-) are the functions to be constrained as  

          UBresult[FF,0+] < (5.96\[PlusMinus]0.44)\[Times]\!\(\*SuperscriptBox[\(10\), \(-3\)]\)
          UBresult[FF,0-] < (1.33\[PlusMinus]0.04)\[Times]\!\(\*SuperscriptBox[\(10\), \(-2\)]\)
          UBresult[FF,1+] < (3.90\[PlusMinus]0.16)\[Times]\!\(\*SuperscriptBox[\(10\), \(-3\)]\)
          UBresult[FF,1-] < (3.58\[PlusMinus]0.18)\[Times]\!\(\*SuperscriptBox[\(10\), \(-3\)]\)

        for two FF modelings FF = z321/z210, with respect to the HQET parameters of 

		z321:
          LO   (xi1, xi2, xi3)
          NLO  (ci20, ci21, ci22, ci31, ci32, et0, et1, et2)
          NNLO (el10, el11, el20, el21, el0, el31, el40, el41, el50, el51, el60, el61)
		z210:
          LO   (xi1, xi2)
          NLO  (ci20, ci21, ci31, et0, et1)
          NNLO (el10, el20, el0, el40, el50, el60)
		

Added : A typo fixed and inputs updated. 
		The former was inherited from the original study of hep-ph/9712417, 
		whose typo was pointed out in arXiv:1707.09509. 
-------------------------------------------------------------------------------------------------"];


UBfunction["z210", "0-"] = 0.00020226826761858305 + 
     0.0010661851032001*(0.009636322960512587*el10 - 0.004632654324444482*
         el40)^2 + 0.0010661851032001*(0.007962224840292258*el20 - 
        0.0036006559231136727*el50)^2 + 0.0010661851032001*
      (0.006749360393790846*el20 + 5.428161301582288*^-19*el30 + 
        0.00302914569225433*el50 - 0.00605829138450866*el60)^2 + 
     0.0027248400000000005*(-0.004632654324444482 - 0.009265308648888963*et0)^
       2 + 0.03265249*(0.004632654324444482 - 0.009265308648888963*et0)^2 + 
     0.0027248400000000005*(-0.00302914569225433 + 0.00605829138450866*et0)^
       2 + 0.03265249*(0.003029145692254329 + 2.1712645206329152*^-18*ci20 + 
        0.00605829138450866*et0)^2 + 0.0027248400000000005*
      (-0.03179596650132117 - 0.25479119488935226*ci31 - 
        0.02880524738490938*xi1)^2 + 0.03265249*
      (0.03179596650132117 - 0.25479119488935226*ci31 + 
        0.02880524738490938*xi1)^2 + (0.05644227713061092 + 
       0.053994883150326765*xi1)^2 + (0.07031125431140715 + 
       0.06369779872233806*xi1)^2 + (0.07253608170113054 + 
       0.0770905836841007*xi1)^2 + 0.0027248400000000005*
      (-0.03487166151943977 + 0.3083623347364028*ci20 - 
        0.3083623347364028*ci31 - 0.06974332303887953*et0 - 
        0.0741224691911117*et1 - 0.03706123459555585*xi1 - 
        0.0741224691911117*et0*xi1)^2 + 0.03265249*
      (0.03487166151943977 - 0.3083623347364028*ci20 + 
        0.9250870042092084*ci31 - 0.06974332303887953*et0 - 
        0.0741224691911117*et1 + 0.03706123459555585*xi1 - 
        0.0741224691911117*et0*xi1)^2 + 0.0027248400000000005*
      (-0.02533156783100555 - 0.21597953260130706*ci20 + 
        0.6479385978039212*ci31 + 0.0506631356620111*et0 + 
        0.04846633107606928*et1 - 0.02423316553803464*xi1 + 
        0.04846633107606928*et0*xi1)^2 + 0.03265249*
      (0.02533156783100554 + 0.2159795326013071*ci20 + 
        1.7370116165063322*^-17*ci21 - 0.21597953260130706*ci31 + 
        0.0506631356620111*et0 + 0.04846633107606928*et1 + 
        0.02423316553803463*xi1 + 1.7370116165063322*^-17*ci20*xi1 + 
        0.04846633107606928*et0*xi1)^2 + 
     (0.16706355228424602 + 0.5595279833455409*xi1 + 0.21597953260130706*xi2)^
      2 + (0.22168698570962386 + 0.6898856319359333*xi1 + 
       0.25479119488935226*xi2)^2 + (0.18786465691120074 + 
       0.7344698209772457*xi1 + 0.3083623347364028*xi2)^2;
 
UBfunction["z210", "0+"] = 0.0000665322038649713 + 0.0027248400000000005*
      (-0.04240264501436803 - 0.15340168155418887*ci31)^2 + 
     0.03265249*(0.04240264501436803 - 0.15340168155418887*ci31)^2 + 
     3.4183375929282526*^-8*el10^2 + 3.6752268714622*^-8*el20^2 + 
     0.03265249*(0.047437610959315896 - 0.18119288866357713*ci20 + 
        0.5435786659907313*ci31 - 0.09487522191863179*et0)^2 + 
     0.0027248400000000005*(-0.029983197829905585 + 0.10847136927238628*
         ci20 - 0.10847136927238628*ci31 - 0.05996639565981117*et0)^2 + 
     0.03265249*(0.029983197829905585 + 0.10847136927238628*ci20 - 
        0.10847136927238628*ci31 + 0.05996639565981117*et0)^2 + 
     0.0027248400000000005*(-0.047437610959315896 - 0.18119288866357713*
         ci20 + 0.5435786659907313*ci31 + 0.09487522191863179*et0)^2 + 
     (0.024369469439533185 + 0.02711784231809657*xi1)^2 + 
     (0.03446363418922449 + 0.03835042038854722*xi1)^2 + 
     (0.03444106330849505 + 0.045298222165894284*xi1)^2 + 
     (0.06706485326011073 + 0.24919144015245862*xi1 + 
       0.10847136927238628*xi2)^2 + (0.09484402503901006 + 
       0.3524099142908904*xi1 + 0.15340168155418887*xi2)^2 + 
     (0.08073984424022258 + 0.36612495079974894*xi1 + 
       0.18119288866357713*xi2)^2;
 
UBfunction["z210", "1-"] = 0.00001135566659762208 + 
     0.0010661851032001*(0.002224824232512821*el10 - 0.002224824232512821*
         el40)^2 + 0.0010661851032001*(0.0009917770119957942*el10 - 
        0.0004735244305087594*el40)^2 + 0.0010661851032001*
      (0.001462573036138875*el20 - 0.001462573036138875*el50)^2 + 
     0.0010661851032001*(0.001141305246333779*el20 - 0.001141305246333779*
         el50)^2 + 0.0010661851032001*(0.0006032562758847644*el20 - 
        0.00027280293215636495*el50)^2 + 0.0010661851032001*
      (0.001141305246333779*el20 + 0.001141305246333779*el50 - 
        0.002282610492667558*el60)^2 + 0.0010661851032001*
      (0.0004265666034714597*el20 + 0.00019290080325533933*el50 - 
        0.00038580160651067866*el60)^2 + 0.03265249*
      (0.002224824232512821 - 0.004449648465025642*et0)^2 + 
     0.0027248400000000005*(0.001462573036138875 - 0.00292514607227775*et0)^
       2 + 0.03265249*(0.0004735244305087594 - 0.0009470488610175188*et0)^2 + 
     0.0027248400000000005*(-0.00019290080325533933 - 0.00038580160651067866*
         et0)^2 + 0.03265249*(0.00019290080325533933 + 0.00038580160651067866*
         et0)^2 + 0.0027248400000000005*(-0.0004735244305087594 + 
        0.0009470488610175188*et0)^2 + 0.03537733*
      (0.001141305246333779 + 0.002282610492667558*et0)^2 + 
     0.0027248400000000005*(-0.0024725992102969906 - 0.01930420082831246*
         ci31 - 0.0021824234572509196*xi1)^2 + 
     0.03265249*(0.0024725992102969906 - 0.01930420082831246*ci31 + 
        0.0021824234572509196*xi1)^2 + (0.0038662643342779494 + 
       0.0034125328277716774*xi1)^2 + 
     (0.00546772345725526 + 0.004826050207078115*xi1)^2 + 
     (0.006931972387921497 + 0.007934216095966354*xi1)^2 + 
     2*(0.01142052653074621 + 0.009130441970670233*xi1)^2 + 
     0.03537733*(0.01142052653074621 - 0.036521767882680925*ci31 + 
        0.009130441970670233*xi1)^2 + (0.013736920027544126 + 
       0.011700584289111*xi1)^2 + 0.03265249*
      (0.013736920027544126 - 0.046802337156444*ci31 + 0.011700584289111*xi1)^
       2 + (0.018595732710850257 + 0.017798593860102567*xi1)^2 + 
     0.0027248400000000005*(0.018595732710850257 - 0.07119437544041027*ci31 + 
        0.017798593860102567*xi1)^2 + 0.03265249*
      (0.018595732710850257 - 0.07119437544041027*ci20 + 
        0.2135831263212308*ci31 - 0.037191465421700515*et0 - 
        0.035597187720205134*et1 + 0.017798593860102567*xi1 - 
        0.035597187720205134*et0*xi1)^2 + 0.0027248400000000005*
      (0.013736920027544126 - 0.046802337156444*ci20 + 0.14040701146933202*
         ci31 - 0.027473840055088253*et0 - 0.023401168578222*et1 + 
        0.011700584289111*xi1 - 0.023401168578222*et0*xi1)^2 + 
     0.03265249*(0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 - 0.00661934736859356*et0 - 
        0.0075763908881401505*et1 + 0.0037881954440700753*xi1 - 
        0.0075763908881401505*et0*xi1)^2 + 0.0027248400000000005*
      (-0.0017483916687575049 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 - 0.0034967833375150097*et0 - 
        0.0030864128520854293*et1 - 0.0015432064260427147*xi1 - 
        0.0030864128520854293*et0*xi1)^2 + 
     0.03265249*(0.0017483916687575046 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 + 0.0034967833375150097*et0 + 
        0.0030864128520854293*et1 + 0.0015432064260427147*xi1 + 
        0.0030864128520854293*et0*xi1)^2 + 0.0027248400000000005*
      (-0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 + 0.00661934736859356*et0 + 
        0.0075763908881401505*et1 - 0.0037881954440700753*xi1 + 
        0.0075763908881401505*et0*xi1)^2 + 
     0.03537733*(0.01142052653074621 + 0.036521767882680925*ci20 - 
        0.036521767882680925*ci31 + 0.02284105306149242*et0 + 
        0.018260883941340462*et1 + 0.009130441970670233*xi1 + 
        0.018260883941340466*et0*xi1)^2 + 
     (0.012107406922206052 + 0.03775518032976695*xi1 + 
       0.013650131311086708*xi2)^2 + (0.01712245907455369 + 
       0.05339388807219831*xi1 + 0.019304200828312457*xi2)^2 + 
     (0.01524833280913239 + 0.07132421129530468*xi1 + 
       0.031736864383865415*xi2)^2 + 
     2*(0.04322362187404762 + 0.10962509618731014*xi1 + 
        0.03652176788268093*xi2)^2 + (0.04831630978281419 + 
       0.133296528798575*xi1 + 0.046802337156444*xi2)^2 + 
     (0.05682025280588114 + 0.18436304940700718*xi1 + 
       0.07119437544041027*xi2)^2;
 
UBfunction["z210", "1+"] = 3.723669461798385*^-6 + 0.0027248400000000005*
      (0.005487279865360271 - 0.043898238922882166*ci31)^2 + 
     0.03265249*(0.003474454828524385 - 0.02779563862819508*ci31)^2 + 
     0.03537733*(0.002794949845026501 - 0.02235959876021201*ci31)^2 + 
     0.0027248400000000005*(-0.0014773182198290612 - 0.005344551007033363*
         ci31)^2 + 0.03265249*(0.0014773182198290612 - 0.005344551007033363*
         ci31)^2 + 2.072265100985624*^-9*el10^2 + 1.897855808424948*^-9*
      el20^2 + 0.03265249*(0.005487279865360271 - 0.043898238922882166*ci20 + 
        0.1316947167686465*ci31 - 0.010974559730720541*et0)^2 + 
     0.0027248400000000005*(0.003474454828524385 - 0.02779563862819508*ci20 + 
        0.08338691588458524*ci31 - 0.00694890965704877*et0)^2 + 
     0.0027248400000000005*(-0.0020673340636240788 + 0.007950953183420519*
         ci20 - 0.007950953183420519*ci31 - 0.0041346681272481575*et0)^2 + 
     0.03265249*(0.0020673340636240788 - 0.007950953183420519*ci20 + 
        0.023852859550261556*ci31 - 0.0041346681272481575*et0)^2 + 
     0.03265249*(0.0012974080682283042 + 0.004658264287780825*ci20 - 
        0.004658264287780826*ci31 + 0.002594816136456608*et0)^2 + 
     0.0027248400000000005*(-0.001297408068228304 - 0.004658264287780826*
         ci20 + 0.013974792863342477*ci31 + 0.002594816136456608*et0)^2 + 
     0.03537733*(0.002794949845026501 + 0.02235959876021201*ci20 - 
        0.02235959876021201*ci31 + 0.005589899690053002*et0)^2 + 
     (0.0012668513122962761 + 0.0011645660719452064*xi1)^2 + 
     (0.0015429506966875672 + 0.0013361377517583407*xi1)^2 + 
     (0.0018878694422845511 + 0.0019877382958551296*xi1)^2 + 
     2*(0.007113943369492149 + 0.005589899690053002*xi1)^2 + 
     (0.008379062130650051 + 0.006948909657048768*xi1)^2 + 
     (0.011704984895291766 + 0.010974559730720541*xi1)^2 + 
     (0.004122674127549906 + 0.01246394264226062*xi1 + 
       0.004658264287780827*xi2)^2 + (0.005380205645172856 + 
       0.01501588107701722*xi1 + 0.005344551007033364*xi2)^2 + 
     (0.005226443077489468 + 0.01907843212998667*xi1 + 
       0.007950953183420517*xi2)^2 + 
     2*(0.029253900678958576 + 0.06809134633604319*xi1 + 
        0.022359598760212013*xi2)^2 + 
     (0.03255423746686916 + 0.08093031635929794*xi1 + 
       0.027795638628195073*xi2)^2 + (0.039876981028536373 + 
       0.11558899862377521*xi1 + 0.043898238922882166*xi2)^2;
 
UBfunction["z210", "1-CLN"] = 3.6966597652305583*^-6 + 
     0.0010661851032001*(0.0010394260590935618*el10 - 0.0010394260590935618*
         el40)^2 + 0.0010661851032001*(0.0009917770119957942*el10 - 
        0.0004735244305087594*el40)^2 + 0.0010661851032001*
      (0.0006902082146525132*el20 - 0.0006902082146525132*el50)^2 + 
     0.0010661851032001*(0.0005380489704490146*el20 - 0.0005380489704490146*
         el50)^2 + 0.0010661851032001*(0.0006032562758847644*el20 - 
        0.00027280293215636495*el50)^2 + 0.0010661851032001*
      (0.0005380489704490146*el20 + 0.0005380489704490146*el50 - 
        0.0010760979408980292*el60)^2 + 0.0010661851032001*
      (0.0004265666034714597*el20 + 0.00019290080325533933*el50 - 
        0.00038580160651067866*el60)^2 + 0.03265249*
      (0.0010394260590935618 - 0.0020788521181871237*et0)^2 + 
     0.0027248400000000005*(0.0006902082146525132 - 0.0013804164293050264*
         et0)^2 + 0.03265249*(0.0004735244305087594 - 0.0009470488610175188*
         et0)^2 + 0.0027248400000000005*(-0.00019290080325533933 - 
        0.00038580160651067866*et0)^2 + 0.03265249*
      (0.00019290080325533933 + 0.00038580160651067866*et0)^2 + 
     0.0027248400000000005*(-0.0004735244305087594 + 0.0009470488610175188*
         et0)^2 + 0.03537733*(0.0005380489704490146 + 0.0010760979408980292*
         et0)^2 + 0.0027248400000000005*(-0.0024725992102969906 - 
        0.01930420082831246*ci31 - 0.0021824234572509196*xi1)^2 + 
     0.03265249*(0.0024725992102969906 - 0.01930420082831246*ci31 + 
        0.0021824234572509196*xi1)^2 + (0.0038662643342779494 + 
       0.0034125328277716774*xi1)^2 + 
     2*(0.004876705132592919 + 0.004304391763592118*xi1)^2 + 
     0.03537733*(0.004876705132592919 - 0.017217567054368468*ci31 + 
        0.004304391763592118*xi1)^2 + 
     (0.00546772345725526 + 0.004826050207078115*xi1)^2 + 
     (0.005831203008092483 + 0.005521665717220106*xi1)^2 + 
     0.03265249*(0.005831203008092483 - 0.022086662868880422*ci31 + 
        0.005521665717220106*xi1)^2 + (0.006931972387921497 + 
       0.007934216095966354*xi1)^2 + (0.0077165988450064405 + 
       0.008315408472748495*xi1)^2 + 0.0027248400000000005*
      (0.0077165988450064405 - 0.03326163389099398*ci31 + 
        0.008315408472748495*xi1)^2 + 0.03265249*
      (0.0077165988450064405 - 0.03326163389099398*ci20 + 
        0.09978490167298193*ci31 - 0.015433197690012881*et0 - 
        0.01663081694549699*et1 + 0.008315408472748495*xi1 - 
        0.01663081694549699*et0*xi1)^2 + 0.0027248400000000005*
      (0.005831203008092483 - 0.022086662868880422*ci20 + 
        0.06625998860664127*ci31 - 0.011662406016184967*et0 - 
        0.011043331434440211*et1 + 0.005521665717220106*xi1 - 
        0.011043331434440211*et0*xi1)^2 + 
     0.03265249*(0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 - 0.00661934736859356*et0 - 
        0.0075763908881401505*et1 + 0.0037881954440700753*xi1 - 
        0.0075763908881401505*et0*xi1)^2 + 0.0027248400000000005*
      (-0.0017483916687575049 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 - 0.0034967833375150097*et0 - 
        0.0030864128520854293*et1 - 0.0015432064260427147*xi1 - 
        0.0030864128520854293*et0*xi1)^2 + 
     0.03265249*(0.0017483916687575046 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 + 0.0034967833375150097*et0 + 
        0.0030864128520854293*et1 + 0.0015432064260427147*xi1 + 
        0.0030864128520854293*et0*xi1)^2 + 0.0027248400000000005*
      (-0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 + 0.00661934736859356*et0 + 
        0.0075763908881401505*et1 - 0.0037881954440700753*xi1 + 
        0.0075763908881401505*et0*xi1)^2 + 
     0.03537733*(0.004876705132592919 + 0.017217567054368468*ci20 - 
        0.017217567054368468*ci31 + 0.009753410265185837*et0 + 
        0.008608783527184234*et1 + 0.004304391763592118*xi1 + 
        0.008608783527184236*et0*xi1)^2 + 
     (0.012107406922206052 + 0.03775518032976695*xi1 + 
       0.013650131311086708*xi2)^2 + 
     2*(0.015271654593410055 + 0.04762242458792759*xi1 + 
        0.01721756705436847*xi2)^2 + (0.01712245907455369 + 
       0.05339388807219831*xi1 + 0.019304200828312457*xi2)^2 + 
     (0.016646040996308127 + 0.05769295549918006*xi1 + 
       0.022086662868880422*xi2)^2 + (0.01524833280913239 + 
       0.07132421129530468*xi1 + 0.031736864383865415*xi2)^2 + 
     (0.018364583563431677 + 0.07836360770554852*xi1 + 
       0.03326163389099398*xi2)^2;
 
UBfunction["z321", "0-"] = 0.00020226826761858305 + 
     0.0010661851032001*(0.009636322960512587*el10 - 0.004632654324444482*
         el40)^2 + 0.0010661851032001*(0.007962224840292258*el20 - 
        0.0036006559231136727*el50)^2 + 0.0010661851032001*
      (0.006749360393790846*el20 + 5.428161301582288*^-19*el30 + 
        0.00302914569225433*el50 - 0.00605829138450866*el60)^2 + 
     0.0027248400000000005*(-0.004632654324444482 - 0.009265308648888963*et0)^
       2 + 0.03265249*(0.004632654324444482 - 0.009265308648888963*et0)^2 + 
     0.0027248400000000005*(-0.00302914569225433 + 0.00605829138450866*et0)^
       2 + 0.03265249*(0.003029145692254329 + 2.1712645206329152*^-18*ci20 + 
        0.00605829138450866*et0)^2 + 0.0027248400000000005*
      (-0.03179596650132117 - 0.25479119488935226*ci31 - 
        0.02880524738490938*xi1)^2 + 0.03265249*
      (0.03179596650132117 - 0.25479119488935226*ci31 + 
        0.02880524738490938*xi1)^2 + (0.05644227713061092 + 
       0.053994883150326765*xi1)^2 + (0.07031125431140715 + 
       0.06369779872233806*xi1)^2 + (0.07253608170113054 + 
       0.0770905836841007*xi1)^2 + 0.0010661851032001*
      (0.07253608170113054*el10 + 0.0770905836841007*el11 - 
        0.03487166151943977*el40 - 0.03706123459555585*el41 + 
        0.0770905836841007*el10*xi1 - 0.03706123459555585*el40*xi1)^2 + 
     0.0010661851032001*(0.07031125431140715*el20 + 0.06369779872233806*
         el21 - 0.03179596650132117*el50 - 0.02880524738490938*el51 + 
        0.06369779872233806*el20*xi1 - 0.02880524738490938*el50*xi1)^2 + 
     0.0010661851032001*(0.05644227713061092*el20 + 0.053994883150326765*
         el21 + 0.05399488315032677*el30 + 4.3425290412658304*^-18*el31 + 
        0.02533156783100555*el50 + 0.02423316553803464*el51 - 
        0.07489630120004573*el60 - 0.04846633107606928*el61 + 
        0.053994883150326765*el20*xi1 + 4.3425290412658304*^-18*el30*xi1 + 
        0.02423316553803464*el50*xi1 - 0.04846633107606928*el60*xi1)^2 + 
     0.0027248400000000005*(-0.03487166151943977 + 0.3083623347364028*ci20 - 
        0.3083623347364028*ci31 - 0.06974332303887953*et0 - 
        0.0741224691911117*et1 - 0.03706123459555585*xi1 - 
        0.0741224691911117*et0*xi1)^2 + 0.03265249*
      (0.03487166151943977 - 0.3083623347364028*ci20 + 
        0.9250870042092084*ci31 - 0.06974332303887953*et0 - 
        0.0741224691911117*et1 + 0.03706123459555585*xi1 - 
        0.0741224691911117*et0*xi1)^2 + 0.0027248400000000005*
      (-0.02533156783100555 - 0.21597953260130706*ci20 + 
        0.6479385978039212*ci31 + 0.0506631356620111*et0 + 
        0.04846633107606928*et1 - 0.02423316553803464*xi1 + 
        0.04846633107606928*et0*xi1)^2 + 0.03265249*
      (0.02533156783100554 + 0.2159795326013071*ci20 + 
        1.7370116165063322*^-17*ci21 - 0.21597953260130706*ci31 + 
        0.0506631356620111*et0 + 0.04846633107606928*et1 + 
        0.02423316553803463*xi1 + 1.7370116165063322*^-17*ci20*xi1 + 
        0.04846633107606928*et0*xi1)^2 + 0.0027248400000000005*
      (-0.1002506930139986 - 2.7595425277437333*ci31 - 
        1.019164779557409*ci32 - 0.3119782267803881*xi1 - 
        2.038329559114818*ci31*xi1 - 0.11522098953963754*xi2)^2 + 
     0.03265249*(0.1002506930139986 - 2.7595425277437333*ci31 - 
        1.019164779557409*ci32 + 0.3119782267803881*xi1 - 
        2.038329559114818*ci31*xi1 + 0.11522098953963754*xi2)^2 + 
     (0.16706355228424602 + 0.5595279833455409*xi1 + 0.21597953260130706*xi2)^
      2 + (0.22168698570962386 + 0.6898856319359333*xi1 + 
       0.25479119488935226*xi2)^2 + (0.18786465691120074 + 
       0.7344698209772457*xi1 + 0.3083623347364028*xi2)^2 + 
     0.0027248400000000005*(-0.09031577903898505 + 2.9378792839089827*ci20 + 
        2.4668986778912223*ci21 - 2.9378792839089827*ci31 - 
        1.2334493389456112*ci32 - 0.1806315580779701*et0 - 
        0.7061915226932597*et1 - 0.2964898767644468*et2 - 
        0.35309576134662984*xi1 + 2.4668986778912223*ci20*xi1 - 
        2.4668986778912223*ci31*xi1 - 0.7061915226932597*et0*xi1 - 
        0.5929797535288936*et1*xi1 - 0.1482449383822234*xi2 - 
        0.2964898767644468*et0*xi2)^2 + 0.03265249*
      (0.09031577903898505 - 2.9378792839089827*ci20 - 
        2.4668986778912223*ci21 + 8.813637851726948*ci31 + 
        3.7003480168368332*ci32 - 0.1806315580779701*et0 - 
        0.7061915226932597*et1 - 0.2964898767644468*et2 + 
        0.35309576134662984*xi1 - 2.4668986778912223*ci20*xi1 + 
        7.4006960336736665*ci31*xi1 - 0.7061915226932597*et0*xi1 - 
        0.5929797535288936*et1*xi1 + 0.1482449383822234*xi2 - 
        0.2964898767644468*et0*xi2)^2 + 0.0027248400000000005*
      (-0.07497893284822749 - 2.2381119333821635*ci20 - 
        1.7278362608104565*ci21 + 6.7143358001464915*ci31 + 
        2.5917543912156846*ci32 + 0.14995786569645497*et0 + 
        0.5022377474482274*et1 + 0.19386532430427708*et2 - 
        0.2511188737241137*xi1 - 1.7278362608104565*ci20*xi1 + 
        5.183508782431369*ci31*xi1 + 0.5022377474482274*et0*xi1 + 
        0.38773064860855416*et1*xi1 - 0.09693266215213854*xi2 + 
        0.19386532430427708*et0*xi2)^2 + 0.03265249*
      (0.07497893284822744 + 2.2381119333821635*ci20 + 
        1.7278362608104565*ci21 + 6.948046466025329*^-17*ci22 - 
        2.2381119333821635*ci31 - 0.8639181304052282*ci32 + 
        0.14995786569645492*et0 + 0.5022377474482272*et1 + 
        0.19386532430427708*et2 + 0.2511188737241137*xi1 + 
        1.7278362608104565*ci20*xi1 + 1.3896092932050657*^-16*ci21*xi1 - 
        1.7278362608104565*ci31*xi1 + 0.5022377474482274*et0*xi1 + 
        0.38773064860855416*et1*xi1 + 0.09693266215213853*xi2 + 
        6.948046466025329*^-17*ci20*xi2 + 0.19386532430427708*et0*xi2)^2 + 
     (0.2238573877225572 + 2.401569501814723*xi1 + 2.6700709985847775*xi2 + 
       0.5759454202701522*xi3)^2 + (0.31799038977533045 + 
       3.0895693508265194*xi1 + 3.2691249175224386*xi2 + 
       0.679443186371606*xi3)^2 + (0.21911894317031916 + 
       2.8947663135599964*xi1 + 3.554603953381789*xi2 + 
       0.8222995592970741*xi3)^2;
 
UBfunction["z321", "0+"] = 0.0000665322038649713 + 0.0027248400000000005*
      (-0.04240264501436803 - 0.15340168155418887*ci31)^2 + 
     0.03265249*(0.04240264501436803 - 0.15340168155418887*ci31)^2 + 
     3.4183375929282526*^-8*el10^2 + 3.6752268714622*^-8*el20^2 + 
     0.03265249*(0.047437610959315896 - 0.18119288866357713*ci20 + 
        0.5435786659907313*ci31 - 0.09487522191863179*et0)^2 + 
     0.0027248400000000005*(-0.029983197829905585 + 0.10847136927238628*
         ci20 - 0.10847136927238628*ci31 - 0.05996639565981117*et0)^2 + 
     0.03265249*(0.029983197829905585 + 0.10847136927238628*ci20 - 
        0.10847136927238628*ci31 + 0.05996639565981117*et0)^2 + 
     0.0027248400000000005*(-0.047437610959315896 - 0.18119288866357713*
         ci20 + 0.5435786659907313*ci31 + 0.09487522191863179*et0)^2 + 
     (0.024369469439533185 + 0.02711784231809657*xi1)^2 + 
     (0.03446363418922449 + 0.03835042038854722*xi1)^2 + 
     (0.03444106330849505 + 0.045298222165894284*xi1)^2 + 
     0.0027248400000000005*(-0.22003606120028651 - 1.4096396571635617*ci31 - 
        0.6136067262167555*ci32 - 0.33922116011494424*xi1 - 
        1.227213452433511*ci31*xi1)^2 + 0.03265249*
      (0.22003606120028651 - 1.4096396571635617*ci31 - 
        0.6136067262167555*ci32 + 0.33922116011494424*xi1 - 
        1.227213452433511*ci31*xi1)^2 + 0.0010661851032001*
      (0.03444106330849505*el10 + 0.045298222165894284*el11 - 
        0.047437610959315896*el40 + 0.045298222165894284*el10*xi1)^2 + 
     0.0010661851032001*(0.024369469439533185*el20 + 0.02711784231809657*
         el21 + 0.02711784231809657*el30 + 0.029983197829905585*el50 - 
        0.05996639565981117*el60 + 0.02711784231809657*el20*xi1)^2 + 
     0.0010661851032001*(0.03446363418922449*el20 + 0.03835042038854722*
         el21 - 0.04240264501436803*el50 + 0.03835042038854722*el20*xi1)^2 + 
     0.03265249*(0.19366621465609918 - 1.4644998031989958*ci20 - 
        1.449543109308617*ci21 + 4.393499409596987*ci31 + 
        2.174314663962926*ci32 - 0.38733242931219836*et0 - 
        0.7590017753490542*et1 + 0.3795008876745271*xi1 - 
        1.449543109308617*ci20*xi1 + 4.348629327925852*ci31*xi1 - 
        0.7590017753490542*et0*xi1)^2 + 0.0027248400000000005*
      (-0.15558899098030077 + 0.9967657606098345*ci20 + 
        0.8677709541790902*ci21 - 0.9967657606098345*ci31 - 
        0.4338854770895451*ci32 - 0.31117798196060154*et0 - 
        0.47973116527848936*et1 - 0.23986558263924468*xi1 + 
        0.8677709541790902*ci20*xi1 - 0.8677709541790902*ci31*xi1 - 
        0.47973116527848936*et0*xi1)^2 + 0.03265249*
      (0.15558899098030077 + 0.9967657606098345*ci20 + 
        0.8677709541790902*ci21 - 0.9967657606098345*ci31 - 
        0.4338854770895451*ci32 + 0.31117798196060154*et0 + 
        0.47973116527848936*et1 + 0.23986558263924468*xi1 + 
        0.8677709541790902*ci20*xi1 - 0.8677709541790902*ci31*xi1 + 
        0.47973116527848936*et0*xi1)^2 + 0.0027248400000000005*
      (-0.19366621465609918 - 1.4644998031989958*ci20 - 
        1.449543109308617*ci21 + 4.393499409596987*ci31 + 
        2.174314663962926*ci32 + 0.38733242931219836*et0 + 
        0.7590017753490542*et1 - 0.3795008876745271*xi1 - 
        1.449543109308617*ci20*xi1 + 4.348629327925852*ci31*xi1 + 
        0.7590017753490542*et0*xi1)^2 + 
     (0.06706485326011073 + 0.24919144015245862*xi1 + 
       0.10847136927238628*xi2)^2 + (0.09484402503901006 + 
       0.3524099142908904*xi1 + 0.15340168155418887*xi2)^2 + 
     (0.08073984424022258 + 0.36612495079974894*xi1 + 
       0.18119288866357713*xi2)^2 + (0.09303494730951839 + 
       1.0077838640677066*xi1 + 1.213708499154607*xi2 + 
       0.2892569847263634*xi3)^2 + (0.1315712842597872 + 
       1.4252216085053138*xi1 + 1.7164430202719392*xi2 + 
       0.4090711508111703*xi3)^2 + (0.09808847813512313 + 
       1.3328704333553842*xi1 + 1.82688558052615*xi2 + 
       0.4831810364362057*xi3)^2;
 
UBfunction["z321", "1-"] = 0.00001135566659762208 + 
     0.0010661851032001*(0.002224824232512821*el10 - 0.002224824232512821*
         el40)^2 + 0.0010661851032001*(0.0009917770119957942*el10 - 
        0.0004735244305087594*el40)^2 + 0.0010661851032001*
      (0.001462573036138875*el20 - 0.001462573036138875*el50)^2 + 
     0.0010661851032001*(0.001141305246333779*el20 - 0.001141305246333779*
         el50)^2 + 0.0010661851032001*(0.0006032562758847644*el20 - 
        0.00027280293215636495*el50)^2 + 0.0010661851032001*
      (0.001141305246333779*el20 + 0.001141305246333779*el50 - 
        0.002282610492667558*el60)^2 + 0.0010661851032001*
      (0.0004265666034714597*el20 + 0.00019290080325533933*el50 - 
        0.00038580160651067866*el60)^2 + 0.03265249*
      (0.002224824232512821 - 0.004449648465025642*et0)^2 + 
     0.0027248400000000005*(0.001462573036138875 - 0.00292514607227775*et0)^
       2 + 0.03265249*(0.0004735244305087594 - 0.0009470488610175188*et0)^2 + 
     0.0027248400000000005*(-0.00019290080325533933 - 0.00038580160651067866*
         et0)^2 + 0.03265249*(0.00019290080325533933 + 0.00038580160651067866*
         et0)^2 + 0.0027248400000000005*(-0.0004735244305087594 + 
        0.0009470488610175188*et0)^2 + 0.03537733*
      (0.001141305246333779 + 0.002282610492667558*et0)^2 + 
     0.0027248400000000005*(-0.0024725992102969906 - 0.01930420082831246*
         ci31 - 0.0021824234572509196*xi1)^2 + 
     0.03265249*(0.0024725992102969906 - 0.01930420082831246*ci31 + 
        0.0021824234572509196*xi1)^2 + (0.0038662643342779494 + 
       0.0034125328277716774*xi1)^2 + 
     (0.00546772345725526 + 0.004826050207078115*xi1)^2 + 
     (0.006931972387921497 + 0.007934216095966354*xi1)^2 + 
     2*(0.01142052653074621 + 0.009130441970670233*xi1)^2 + 
     0.03537733*(0.01142052653074621 - 0.036521767882680925*ci31 + 
        0.009130441970670233*xi1)^2 + (0.013736920027544126 + 
       0.011700584289111*xi1)^2 + 0.03265249*
      (0.013736920027544126 - 0.046802337156444*ci31 + 0.011700584289111*xi1)^
       2 + (0.018595732710850257 + 0.017798593860102567*xi1)^2 + 
     0.0027248400000000005*(0.018595732710850257 - 0.07119437544041027*ci31 + 
        0.017798593860102567*xi1)^2 + 0.0010661851032001*
      (0.018595732710850257*el10 + 0.017798593860102567*el11 - 
        0.018595732710850257*el40 - 0.017798593860102567*el41 + 
        0.017798593860102567*el10*xi1 - 0.017798593860102567*el40*xi1)^2 + 
     0.0010661851032001*(0.006931972387921497*el10 + 0.007934216095966354*
         el11 - 0.00330967368429678*el40 - 0.0037881954440700753*el41 + 
        0.007934216095966354*el10*xi1 - 0.0037881954440700753*el40*xi1)^2 + 
     0.0010661851032001*(0.013736920027544126*el20 + 0.011700584289111*el21 - 
        0.013736920027544126*el50 - 0.011700584289111*el51 + 
        0.011700584289111*el20*xi1 - 0.011700584289111*el50*xi1)^2 + 
     0.0010661851032001*(0.01142052653074621*el20 + 0.009130441970670231*
         el21 - 0.01142052653074621*el50 - 0.009130441970670231*el51 + 
        0.009130441970670233*el20*xi1 - 0.009130441970670233*el50*xi1)^2 + 
     0.0010661851032001*(0.00546772345725526*el20 + 0.004826050207078115*
         el21 - 0.0024725992102969906*el50 - 0.0021824234572509196*el51 + 
        0.004826050207078115*el20*xi1 - 0.0021824234572509196*el50*xi1)^2 + 
     0.0010661851032001*(0.01142052653074621*el20 + 0.009130441970670231*
         el21 + 0.009130441970670231*el30 + 0.01142052653074621*el50 + 
        0.009130441970670231*el51 - 0.03197149503216265*el60 - 
        0.018260883941340462*el61 + 0.009130441970670233*el20*xi1 + 
        0.009130441970670233*el50*xi1 - 0.018260883941340466*el60*xi1)^2 + 
     0.0010661851032001*(0.0038662643342779494*el20 + 0.0034125328277716774*
         el21 + 0.0034125328277716774*el30 + 0.0017483916687575049*el50 + 
        0.0015432064260427147*el51 - 0.005039989763557724*el60 - 
        0.0030864128520854293*el61 + 0.0034125328277716774*el20*xi1 + 
        0.0015432064260427147*el50*xi1 - 0.0030864128520854293*el60*xi1)^2 + 
     0.03265249*(0.018595732710850257 - 0.07119437544041027*ci20 + 
        0.2135831263212308*ci31 - 0.037191465421700515*et0 - 
        0.035597187720205134*et1 + 0.017798593860102567*xi1 - 
        0.035597187720205134*et0*xi1)^2 + 0.0027248400000000005*
      (0.013736920027544126 - 0.046802337156444*ci20 + 0.14040701146933202*
         ci31 - 0.027473840055088253*et0 - 0.023401168578222*et1 + 
        0.011700584289111*xi1 - 0.023401168578222*et0*xi1)^2 + 
     0.03265249*(0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 - 0.00661934736859356*et0 - 
        0.0075763908881401505*et1 + 0.0037881954440700753*xi1 - 
        0.0075763908881401505*et0*xi1)^2 + 0.0027248400000000005*
      (-0.0017483916687575049 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 - 0.0034967833375150097*et0 - 
        0.0030864128520854293*et1 - 0.0015432064260427147*xi1 - 
        0.0030864128520854293*et0*xi1)^2 + 
     0.03265249*(0.0017483916687575046 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 + 0.0034967833375150097*et0 + 
        0.0030864128520854293*et1 + 0.0015432064260427147*xi1 + 
        0.0030864128520854293*et0*xi1)^2 + 0.0027248400000000005*
      (-0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 + 0.00661934736859356*et0 + 
        0.0075763908881401505*et1 - 0.0037881954440700753*xi1 + 
        0.0075763908881401505*et0*xi1)^2 + 
     0.03537733*(0.01142052653074621 + 0.036521767882680925*ci20 - 
        0.036521767882680925*ci31 + 0.02284105306149242*et0 + 
        0.018260883941340462*et1 + 0.009130441970670233*xi1 + 
        0.018260883941340466*et0*xi1)^2 + 0.0027248400000000005*
      (-0.007743072435367228 - 0.21357555228879324*ci31 - 
        0.07721680331324983*ci32 - 0.02414564059687777*xi1 - 
        0.15443360662649966*ci31*xi1 - 0.008729693829003677*xi2)^2 + 
     0.03265249*(0.007743072435367228 - 0.21357555228879324*ci31 - 
        0.07721680331324983*ci32 + 0.02414564059687777*xi1 - 
        0.15443360662649966*ci31*xi1 + 0.008729693829003677*xi2)^2 + 
     (0.012107406922206052 + 0.03775518032976695*xi1 + 
       0.013650131311086708*xi2)^2 + (0.01712245907455369 + 
       0.05339388807219831*xi1 + 0.019304200828312457*xi2)^2 + 
     (0.01524833280913239 + 0.07132421129530468*xi1 + 
       0.031736864383865415*xi2)^2 + 
     2*(0.04322362187404762 + 0.10962509618731014*xi1 + 
        0.03652176788268093*xi2)^2 + 0.03537733*
      (0.04322362187404762 - 0.4385003847492406*ci31 - 0.14608707153072373*
         ci32 + 0.10962509618731014*xi1 - 0.29217414306144746*ci31*xi1 + 
        0.03652176788268093*xi2)^2 + (0.04831630978281419 + 
       0.133296528798575*xi1 + 0.046802337156444*xi2)^2 + 
     0.03265249*(0.04831630978281419 - 0.5331861151943*ci31 - 
        0.187209348625776*ci32 + 0.133296528798575*xi1 - 
        0.374418697251552*ci31*xi1 + 0.046802337156444*xi2)^2 + 
     (0.05682025280588114 + 0.18436304940700718*xi1 + 
       0.07119437544041027*xi2)^2 + 0.0027248400000000005*
      (0.05682025280588114 - 0.7374521976280287*ci31 - 0.28477750176164107*
         ci32 + 0.18436304940700718*xi1 - 0.5695550035232821*ci31*xi1 + 
        0.07119437544041027*xi2)^2 + 0.03265249*
      (0.05682025280588114 - 0.7374521976280287*ci20 - 
        0.5695550035232821*ci21 + 2.2123565928840865*ci31 + 
        0.8543325052849231*ci32 - 0.11364050561176228*et0 - 
        0.36872609881401436*et1 - 0.14238875088082054*et2 + 
        0.18436304940700718*xi1 - 0.5695550035232821*ci20*xi1 + 
        1.7086650105698462*ci31*xi1 - 0.36872609881401436*et0*xi1 - 
        0.28477750176164107*et1*xi1 + 0.07119437544041027*xi2 - 
        0.14238875088082054*et0*xi2)^2 + 0.0027248400000000005*
      (0.04831630978281419 - 0.5331861151943*ci20 - 0.374418697251552*ci21 + 
        1.5995583455829*ci31 + 0.5616280458773281*ci32 - 
        0.09663261956562838*et0 - 0.26659305759715*et1 - 
        0.093604674312888*et2 + 0.133296528798575*xi1 - 
        0.374418697251552*ci20*xi1 + 1.1232560917546561*ci31*xi1 - 
        0.26659305759715*et0*xi1 - 0.187209348625776*et1*xi1 + 
        0.046802337156444*xi2 - 0.093604674312888*et0*xi2)^2 + 
     0.03265249*(0.0072803241276206 - 0.28529684518121873*ci20 - 
        0.2538949150709233*ci21 + 0.855890535543656*ci31 + 
        0.380842372606385*ci32 - 0.0145606482552412*et0 - 
        0.06810756072502877*et1 - 0.0303055635525606*et2 + 
        0.034053780362514385*xi1 - 0.2538949150709233*ci20*xi1 + 
        0.76168474521277*ci31*xi1 - 0.06810756072502877*et0*xi1 - 
        0.0606111271051212*et1*xi1 + 0.0151527817762803*xi2 - 
        0.0303055635525606*et0*xi2)^2 + 0.0027248400000000005*
      (-0.005475179026266802 + 0.1510207213190678*ci20 + 
        0.10920105048869366*ci21 - 0.1510207213190678*ci31 - 
        0.05460052524434683*ci32 - 0.010950358052533605*et0 - 
        0.03414709240429094*et1 - 0.012345651408341715*et2 - 
        0.01707354620214547*xi1 + 0.10920105048869366*ci20*xi1 - 
        0.10920105048869366*ci31*xi1 - 0.03414709240429094*et0*xi1 - 
        0.02469130281668343*et1*xi1 - 0.006172825704170858*xi2 - 
        0.012345651408341715*et0*xi2)^2 + 
     0.03265249*(0.005475179026266796 + 0.1510207213190678*ci20 + 
        0.10920105048869366*ci21 - 0.1510207213190678*ci31 - 
        0.05460052524434683*ci32 + 0.010950358052533605*et0 + 
        0.03414709240429094*et1 + 0.012345651408341715*et2 + 
        0.01707354620214547*xi1 + 0.10920105048869366*ci20*xi1 - 
        0.10920105048869366*ci31*xi1 + 0.03414709240429094*et0*xi1 + 
        0.02469130281668343*et1*xi1 + 0.006172825704170858*xi2 + 
        0.012345651408341715*et0*xi2)^2 + 0.0027248400000000005*
      (-0.0072803241276206 - 0.28529684518121873*ci20 - 
        0.2538949150709233*ci21 + 0.855890535543656*ci31 + 
        0.380842372606385*ci32 + 0.0145606482552412*et0 + 
        0.06810756072502877*et1 + 0.0303055635525606*et2 - 
        0.034053780362514385*xi1 - 0.2538949150709233*ci20*xi1 + 
        0.76168474521277*ci31*xi1 + 0.06810756072502877*et0*xi1 + 
        0.0606111271051212*et1*xi1 - 0.0151527817762803*xi2 + 
        0.0303055635525606*et0*xi2)^2 + 0.03537733*
      (0.04322362187404762 + 0.4385003847492406*ci20 + 0.29217414306144746*
         ci21 - 0.4385003847492406*ci31 - 0.14608707153072373*ci32 + 
        0.08644724374809525*et0 + 0.2192501923746203*et1 + 
        0.07304353576536186*et2 + 0.10962509618731014*xi1 + 
        0.29217414306144746*ci20*xi1 - 0.29217414306144746*ci31*xi1 + 
        0.2192501923746203*et0*xi1 + 0.14608707153072373*et1*xi1 + 
        0.03652176788268093*xi2 + 0.07304353576536186*et0*xi2)^2 + 
     (0.013808221305835944 + 0.16895708320941064*xi1 + 
       0.1783209839412412*xi2 + 0.03640035016289789*xi3)^2 + 
     (0.019527773842962323 + 0.23894139853374802*xi1 + 
       0.2521839539454182*xi2 + 0.051477868875499884*xi3)^2 + 
     (0.008757117548231262 + 0.25670086896770206*xi1 + 
       0.3487705739489495*xi2 + 0.08463163835697443*xi3)^2 + 
     2*(0.0783175648031237 + 0.555908725396331*xi1 + 0.5115439205146024*xi2 + 
        0.09739138102048248*xi3)^2 + (0.08052852596538214 + 
       0.6414229515705525*xi1 + 0.6267907895071878*xi2 + 
       0.124806232417184*xi3)^2 + (0.08095562107491053 + 
       0.8054895274009608*xi1 + 0.8798409485088492*xi2 + 
       0.18985166784109403*xi3)^2;
 
UBfunction["z321", "1+"] = 3.723669461798385*^-6 + 0.0027248400000000005*
      (0.005487279865360271 - 0.043898238922882166*ci31)^2 + 
     0.03265249*(0.003474454828524385 - 0.02779563862819508*ci31)^2 + 
     0.03537733*(0.002794949845026501 - 0.02235959876021201*ci31)^2 + 
     0.0027248400000000005*(-0.0014773182198290612 - 0.005344551007033363*
         ci31)^2 + 0.03265249*(0.0014773182198290612 - 0.005344551007033363*
         ci31)^2 + 2.072265100985624*^-9*el10^2 + 1.897855808424948*^-9*
      el20^2 + 0.03265249*(0.005487279865360271 - 0.043898238922882166*ci20 + 
        0.1316947167686465*ci31 - 0.010974559730720541*et0)^2 + 
     0.0027248400000000005*(0.003474454828524385 - 0.02779563862819508*ci20 + 
        0.08338691588458524*ci31 - 0.00694890965704877*et0)^2 + 
     0.0027248400000000005*(-0.0020673340636240788 + 0.007950953183420519*
         ci20 - 0.007950953183420519*ci31 - 0.0041346681272481575*et0)^2 + 
     0.03265249*(0.0020673340636240788 - 0.007950953183420519*ci20 + 
        0.023852859550261556*ci31 - 0.0041346681272481575*et0)^2 + 
     0.03265249*(0.0012974080682283042 + 0.004658264287780825*ci20 - 
        0.004658264287780826*ci31 + 0.002594816136456608*et0)^2 + 
     0.0027248400000000005*(-0.001297408068228304 - 0.004658264287780826*
         ci20 + 0.013974792863342477*ci31 + 0.002594816136456608*et0)^2 + 
     0.03537733*(0.002794949845026501 + 0.02235959876021201*ci20 - 
        0.02235959876021201*ci31 + 0.005589899690053002*et0)^2 + 
     (0.0012668513122962761 + 0.0011645660719452064*xi1)^2 + 
     (0.0015429506966875672 + 0.0013361377517583407*xi1)^2 + 
     (0.0018878694422845511 + 0.0019877382958551296*xi1)^2 + 
     2*(0.007113943369492149 + 0.005589899690053002*xi1)^2 + 
     (0.008379062130650051 + 0.006948909657048768*xi1)^2 + 
     (0.011704984895291766 + 0.010974559730720541*xi1)^2 + 
     0.0027248400000000005*(0.03584537985044652 - 0.46235599449510084*ci31 - 
        0.17559295569152866*ci32 + 0.043898238922882166*xi1 - 
        0.3511859113830573*ci31*xi1)^2 + 0.03265249*
      (0.026567338865551432 - 0.32372126543719176*ci31 - 
        0.1111825545127803*ci32 + 0.027795638628195073*xi1 - 
        0.2223651090255606*ci31*xi1)^2 + 0.03537733*
      (0.022865873787915592 - 0.27236538534417276*ci31 - 
        0.08943839504084805*ci32 + 0.022359598760212013*xi1 - 
        0.1788767900816961*ci31*xi1)^2 + 0.0027248400000000005*
      (-0.010693232867318863 - 0.06006352430806888*ci31 - 
        0.021378204028133455*ci32 - 0.011818545758632492*xi1 - 
        0.04275640805626691*ci31*xi1)^2 + 
     0.03265249*(0.010693232867318863 - 0.06006352430806888*ci31 - 
        0.021378204028133455*ci32 + 0.011818545758632492*xi1 - 
        0.04275640805626691*ci31*xi1)^2 + 0.0010661851032001*
      (0.0018878694422845511*el10 + 0.0019877382958551296*el11 - 
        0.0020673340636240788*el40 + 0.0019877382958551296*el10*xi1)^2 + 
     0.0010661851032001*(0.011704984895291766*el10 + 0.010974559730720541*
         el11 - 0.005487279865360271*el40 + 0.010974559730720541*el10*xi1)^
       2 + 0.0010661851032001*(0.0012668513122962761*el20 + 
        0.0011645660719452064*el21 + 0.0011645660719452062*el30 + 
        0.001297408068228304*el50 - 0.002594816136456608*el60 + 
        0.0011645660719452064*el20*xi1)^2 + 0.0010661851032001*
      (0.0015429506966875672*el20 + 0.0013361377517583407*el21 - 
        0.0014773182198290612*el50 + 0.0013361377517583407*el20*xi1)^2 + 
     0.0010661851032001*(0.007113943369492149*el20 + 0.005589899690053002*
         el21 - 0.002794949845026501*el50 + 0.005589899690053002*el20*xi1)^
       2 + 0.0010661851032001*(0.007113943369492149*el20 + 
        0.005589899690053002*el21 + 0.005589899690053002*el30 + 
        0.002794949845026501*el50 - 0.005589899690053002*el60 + 
        0.005589899690053002*el20*xi1)^2 + 0.0010661851032001*
      (0.008379062130650051*el20 + 0.00694890965704877*el21 - 
        0.003474454828524385*el50 + 0.006948909657048768*el20*xi1)^2 + 
     0.03265249*(0.03584537985044652 - 0.46235599449510084*ci20 - 
        0.3511859113830573*ci21 + 1.3870679834853026*ci31 + 
        0.526778867074586*ci32 - 0.07169075970089304*et0 - 
        0.08779647784576433*et1 + 0.043898238922882166*xi1 - 
        0.3511859113830573*ci20*xi1 + 1.053557734149172*ci31*xi1 - 
        0.08779647784576433*et0*xi1)^2 + 0.0027248400000000005*
      (0.026567338865551432 - 0.32372126543719176*ci20 - 
        0.2223651090255606*ci21 + 0.9711637963115753*ci31 + 
        0.33354766353834087*ci32 - 0.053134677731102864*et0 - 
        0.05559127725639015*et1 + 0.027795638628195073*xi1 - 
        0.2223651090255606*ci20*xi1 + 0.6670953270766817*ci31*xi1 - 
        0.05559127725639015*et0*xi1)^2 + 0.0027248400000000005*
      (-0.01157306085839611 + 0.07631372851994668*ci20 + 
        0.06360762546736413*ci21 - 0.07631372851994668*ci31 - 
        0.03180381273368207*ci32 - 0.02314612171679222*et0 - 
        0.03307734501798526*et1 - 0.01653867250899263*xi1 + 
        0.06360762546736413*ci20*xi1 - 0.06360762546736413*ci31*xi1 - 
        0.03307734501798526*et0*xi1)^2 + 0.03265249*
      (0.01157306085839611 - 0.07631372851994668*ci20 - 
        0.06360762546736413*ci21 + 0.22894118555984003*ci31 + 
        0.09541143820104621*ci32 - 0.02314612171679222*et0 - 
        0.03307734501798526*et1 + 0.01653867250899263*xi1 - 
        0.06360762546736413*ci20*xi1 + 0.19082287640209242*ci31*xi1 - 
        0.03307734501798526*et0*xi1)^2 + 0.03265249*
      (0.008696071712085399 + 0.04985577056904248*ci20 + 
        0.037266114302246606*ci21 - 0.04985577056904248*ci31 - 
        0.018633057151123306*ci32 + 0.017392143424170795*et0 + 
        0.020758529091652867*et1 + 0.010379264545826435*xi1 + 
        0.037266114302246606*ci20*xi1 - 0.03726611430224661*ci31*xi1 + 
        0.020758529091652867*et0*xi1)^2 + 0.0027248400000000005*
      (-0.008696071712085397 - 0.04985577056904248*ci20 - 
        0.03726611430224661*ci21 + 0.14956731170712745*ci31 + 
        0.055899171453369915*ci32 + 0.017392143424170795*et0 + 
        0.020758529091652867*et1 - 0.010379264545826434*xi1 - 
        0.03726611430224661*ci20*xi1 + 0.11179834290673983*ci31*xi1 + 
        0.020758529091652867*et0*xi1)^2 + 
     0.03537733*(0.022865873787915592 + 0.27236538534417276*ci20 + 
        0.1788767900816961*ci21 - 0.27236538534417276*ci31 - 
        0.08943839504084805*ci32 + 0.045731747575831184*et0 + 
        0.044719197520424026*et1 + 0.022359598760212013*xi1 + 
        0.1788767900816961*ci20*xi1 - 0.1788767900816961*ci31*xi1 + 
        0.044719197520424026*et0*xi1)^2 + 
     (0.004122674127549906 + 0.01246394264226062*xi1 + 
       0.004658264287780827*xi2)^2 + (0.005380205645172856 + 
       0.01501588107701722*xi1 + 0.005344551007033364*xi2)^2 + 
     (0.005226443077489468 + 0.01907843212998667*xi1 + 
       0.007950953183420517*xi2)^2 + 
     2*(0.029253900678958576 + 0.06809134633604319*xi1 + 
        0.022359598760212013*xi2)^2 + 
     (0.03255423746686916 + 0.08093031635929794*xi1 + 
       0.027795638628195073*xi2)^2 + (0.039876981028536373 + 
       0.11558899862377521*xi1 + 0.043898238922882166*xi2)^2 + 
     (0.005751030130007923 + 0.05674471223297529*xi1 + 
       0.059172299144604146*xi2 + 0.012422038100748871*xi3)^2 + 
     (0.008244550933921974 + 0.07173726956365895*xi1 + 
       0.07075262632213561*xi2 + 0.014252136018755636*xi3)^2 + 
     (0.005798585581183809 + 0.07798067058403393*xi1 + 
       0.09221563488678769*xi2 + 0.02120254182245471*xi3)^2 + 
     2*(0.0624599972928579 + 0.36462399841370197*xi1 + 0.31708458286459684*
         xi2 + 0.0596255966938987*xi3)^2 + 
     (0.06548852133992478 + 0.41534562279650034*xi1 + 
       0.37931254269358183*xi2 + 0.0741217030085202*xi3)^2 + 
     (0.06999846902785586 + 0.5392192857451208*xi1 + 0.5501524723408651*xi2 + 
       0.1170619704610191*xi3)^2;
 
UBfunction["z321", "1-CLN"] = 3.6966597652305583*^-6 + 
     0.0010661851032001*(0.0010394260590935618*el10 - 0.0010394260590935618*
         el40)^2 + 0.0010661851032001*(0.0009917770119957942*el10 - 
        0.0004735244305087594*el40)^2 + 0.0010661851032001*
      (0.0006902082146525132*el20 - 0.0006902082146525132*el50)^2 + 
     0.0010661851032001*(0.0005380489704490146*el20 - 0.0005380489704490146*
         el50)^2 + 0.0010661851032001*(0.0006032562758847644*el20 - 
        0.00027280293215636495*el50)^2 + 0.0010661851032001*
      (0.0005380489704490146*el20 + 0.0005380489704490146*el50 - 
        0.0010760979408980292*el60)^2 + 0.0010661851032001*
      (0.0004265666034714597*el20 + 0.00019290080325533933*el50 - 
        0.00038580160651067866*el60)^2 + 0.03265249*
      (0.0010394260590935618 - 0.0020788521181871237*et0)^2 + 
     0.0027248400000000005*(0.0006902082146525132 - 0.0013804164293050264*
         et0)^2 + 0.03265249*(0.0004735244305087594 - 0.0009470488610175188*
         et0)^2 + 0.0027248400000000005*(-0.00019290080325533933 - 
        0.00038580160651067866*et0)^2 + 0.03265249*
      (0.00019290080325533933 + 0.00038580160651067866*et0)^2 + 
     0.0027248400000000005*(-0.0004735244305087594 + 0.0009470488610175188*
         et0)^2 + 0.03537733*(0.0005380489704490146 + 0.0010760979408980292*
         et0)^2 + 0.0027248400000000005*(-0.0024725992102969906 - 
        0.01930420082831246*ci31 - 0.0021824234572509196*xi1)^2 + 
     0.03265249*(0.0024725992102969906 - 0.01930420082831246*ci31 + 
        0.0021824234572509196*xi1)^2 + (0.0038662643342779494 + 
       0.0034125328277716774*xi1)^2 + 
     2*(0.004876705132592919 + 0.004304391763592118*xi1)^2 + 
     0.03537733*(0.004876705132592919 - 0.017217567054368468*ci31 + 
        0.004304391763592118*xi1)^2 + 
     (0.00546772345725526 + 0.004826050207078115*xi1)^2 + 
     (0.005831203008092483 + 0.005521665717220106*xi1)^2 + 
     0.03265249*(0.005831203008092483 - 0.022086662868880422*ci31 + 
        0.005521665717220106*xi1)^2 + (0.006931972387921497 + 
       0.007934216095966354*xi1)^2 + (0.0077165988450064405 + 
       0.008315408472748495*xi1)^2 + 0.0027248400000000005*
      (0.0077165988450064405 - 0.03326163389099398*ci31 + 
        0.008315408472748495*xi1)^2 + 0.0010661851032001*
      (0.0077165988450064405*el10 + 0.008315408472748495*el11 - 
        0.0077165988450064405*el40 - 0.008315408472748495*el41 + 
        0.008315408472748495*el10*xi1 - 0.008315408472748495*el40*xi1)^2 + 
     0.0010661851032001*(0.006931972387921497*el10 + 0.007934216095966354*
         el11 - 0.00330967368429678*el40 - 0.0037881954440700753*el41 + 
        0.007934216095966354*el10*xi1 - 0.0037881954440700753*el40*xi1)^2 + 
     0.0010661851032001*(0.005831203008092483*el20 + 0.005521665717220106*
         el21 - 0.005831203008092483*el50 - 0.005521665717220106*el51 + 
        0.005521665717220106*el20*xi1 - 0.005521665717220106*el50*xi1)^2 + 
     0.0010661851032001*(0.004876705132592919*el20 + 0.004304391763592117*
         el21 - 0.004876705132592919*el50 - 0.004304391763592117*el51 + 
        0.004304391763592118*el20*xi1 - 0.004304391763592118*el50*xi1)^2 + 
     0.0010661851032001*(0.00546772345725526*el20 + 0.004826050207078115*
         el21 - 0.0024725992102969906*el50 - 0.0021824234572509196*el51 + 
        0.004826050207078115*el20*xi1 - 0.0021824234572509196*el50*xi1)^2 + 
     0.0010661851032001*(0.004876705132592919*el20 + 0.004304391763592117*
         el21 + 0.004304391763592117*el30 + 0.004876705132592919*el50 + 
        0.004304391763592117*el51 - 0.014057802028777953*el60 - 
        0.008608783527184234*el61 + 0.004304391763592118*el20*xi1 + 
        0.004304391763592118*el50*xi1 - 0.008608783527184236*el60*xi1)^2 + 
     0.0010661851032001*(0.0038662643342779494*el20 + 0.0034125328277716774*
         el21 + 0.0034125328277716774*el30 + 0.0017483916687575049*el50 + 
        0.0015432064260427147*el51 - 0.005039989763557724*el60 - 
        0.0030864128520854293*el61 + 0.0034125328277716774*el20*xi1 + 
        0.0015432064260427147*el50*xi1 - 0.0030864128520854293*el60*xi1)^2 + 
     0.03265249*(0.0077165988450064405 - 0.03326163389099398*ci20 + 
        0.09978490167298193*ci31 - 0.015433197690012881*et0 - 
        0.01663081694549699*et1 + 0.008315408472748495*xi1 - 
        0.01663081694549699*et0*xi1)^2 + 0.0027248400000000005*
      (0.005831203008092483 - 0.022086662868880422*ci20 + 
        0.06625998860664127*ci31 - 0.011662406016184967*et0 - 
        0.011043331434440211*et1 + 0.005521665717220106*xi1 - 
        0.011043331434440211*et0*xi1)^2 + 
     0.03265249*(0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 - 0.00661934736859356*et0 - 
        0.0075763908881401505*et1 + 0.0037881954440700753*xi1 - 
        0.0075763908881401505*et0*xi1)^2 + 0.0027248400000000005*
      (-0.0017483916687575049 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 - 0.0034967833375150097*et0 - 
        0.0030864128520854293*et1 - 0.0015432064260427147*xi1 - 
        0.0030864128520854293*et0*xi1)^2 + 
     0.03265249*(0.0017483916687575046 + 0.01365013131108671*ci20 - 
        0.01365013131108671*ci31 + 0.0034967833375150097*et0 + 
        0.0030864128520854293*et1 + 0.0015432064260427147*xi1 + 
        0.0030864128520854293*et0*xi1)^2 + 0.0027248400000000005*
      (-0.00330967368429678 - 0.031736864383865415*ci20 + 
        0.09521059315159625*ci31 + 0.00661934736859356*et0 + 
        0.0075763908881401505*et1 - 0.0037881954440700753*xi1 + 
        0.0075763908881401505*et0*xi1)^2 + 
     0.03537733*(0.004876705132592919 + 0.017217567054368468*ci20 - 
        0.017217567054368468*ci31 + 0.009753410265185837*et0 + 
        0.008608783527184234*et1 + 0.004304391763592118*xi1 + 
        0.008608783527184236*et0*xi1)^2 + 0.0027248400000000005*
      (-0.007743072435367228 - 0.21357555228879324*ci31 - 
        0.07721680331324983*ci32 - 0.02414564059687777*xi1 - 
        0.15443360662649966*ci31*xi1 - 0.008729693829003677*xi2)^2 + 
     0.03265249*(0.007743072435367228 - 0.21357555228879324*ci31 - 
        0.07721680331324983*ci32 + 0.02414564059687777*xi1 - 
        0.15443360662649966*ci31*xi1 + 0.008729693829003677*xi2)^2 + 
     (0.012107406922206052 + 0.03775518032976695*xi1 + 
       0.013650131311086708*xi2)^2 + 
     2*(0.015271654593410055 + 0.04762242458792759*xi1 + 
        0.01721756705436847*xi2)^2 + 0.03537733*
      (0.015271654593410055 - 0.19048969835171037*ci31 - 
        0.06887026821747388*ci32 + 0.04762242458792759*xi1 - 
        0.13774053643494777*ci31*xi1 + 0.01721756705436847*xi2)^2 + 
     (0.01712245907455369 + 0.05339388807219831*xi1 + 
       0.019304200828312457*xi2)^2 + (0.016646040996308127 + 
       0.05769295549918006*xi1 + 0.022086662868880422*xi2)^2 + 
     0.03265249*(0.016646040996308127 - 0.23077182199672025*ci31 - 
        0.08834665147552169*ci32 + 0.05769295549918006*xi1 - 
        0.17669330295104338*ci31*xi1 + 0.022086662868880422*xi2)^2 + 
     (0.01524833280913239 + 0.07132421129530468*xi1 + 
       0.031736864383865415*xi2)^2 + (0.018364583563431677 + 
       0.07836360770554852*xi1 + 0.03326163389099398*xi2)^2 + 
     0.0027248400000000005*(0.018364583563431677 - 0.3134544308221941*ci31 - 
        0.13304653556397592*ci32 + 0.07836360770554852*xi1 - 
        0.26609307112795183*ci31*xi1 + 0.03326163389099398*xi2)^2 + 
     0.03265249*(0.018364583563431677 - 0.3134544308221941*ci20 - 
        0.26609307112795183*ci21 + 0.9403632924665823*ci31 + 
        0.3991396066919278*ci32 - 0.03672916712686335*et0 - 
        0.15672721541109705*et1 - 0.06652326778198796*et2 + 
        0.07836360770554852*xi1 - 0.26609307112795183*ci20*xi1 + 
        0.7982792133838555*ci31*xi1 - 0.15672721541109705*et0*xi1 - 
        0.13304653556397592*et1*xi1 + 0.03326163389099398*xi2 - 
        0.06652326778198796*et0*xi2)^2 + 0.0027248400000000005*
      (0.016646040996308127 - 0.23077182199672025*ci20 - 
        0.17669330295104338*ci21 + 0.6923154659901609*ci31 + 
        0.2650399544265651*ci32 - 0.033292081992616254*et0 - 
        0.11538591099836012*et1 - 0.044173325737760845*et2 + 
        0.05769295549918006*xi1 - 0.17669330295104338*ci20*xi1 + 
        0.5300799088531302*ci31*xi1 - 0.11538591099836012*et0*xi1 - 
        0.08834665147552169*et1*xi1 + 0.022086662868880422*xi2 - 
        0.044173325737760845*et0*xi2)^2 + 
     0.03265249*(0.0072803241276206 - 0.28529684518121873*ci20 - 
        0.2538949150709233*ci21 + 0.855890535543656*ci31 + 
        0.380842372606385*ci32 - 0.0145606482552412*et0 - 
        0.06810756072502877*et1 - 0.0303055635525606*et2 + 
        0.034053780362514385*xi1 - 0.2538949150709233*ci20*xi1 + 
        0.76168474521277*ci31*xi1 - 0.06810756072502877*et0*xi1 - 
        0.0606111271051212*et1*xi1 + 0.0151527817762803*xi2 - 
        0.0303055635525606*et0*xi2)^2 + 0.0027248400000000005*
      (-0.005475179026266802 + 0.1510207213190678*ci20 + 
        0.10920105048869366*ci21 - 0.1510207213190678*ci31 - 
        0.05460052524434683*ci32 - 0.010950358052533605*et0 - 
        0.03414709240429094*et1 - 0.012345651408341715*et2 - 
        0.01707354620214547*xi1 + 0.10920105048869366*ci20*xi1 - 
        0.10920105048869366*ci31*xi1 - 0.03414709240429094*et0*xi1 - 
        0.02469130281668343*et1*xi1 - 0.006172825704170858*xi2 - 
        0.012345651408341715*et0*xi2)^2 + 
     0.03265249*(0.005475179026266796 + 0.1510207213190678*ci20 + 
        0.10920105048869366*ci21 - 0.1510207213190678*ci31 - 
        0.05460052524434683*ci32 + 0.010950358052533605*et0 + 
        0.03414709240429094*et1 + 0.012345651408341715*et2 + 
        0.01707354620214547*xi1 + 0.10920105048869366*ci20*xi1 - 
        0.10920105048869366*ci31*xi1 + 0.03414709240429094*et0*xi1 + 
        0.02469130281668343*et1*xi1 + 0.006172825704170858*xi2 + 
        0.012345651408341715*et0*xi2)^2 + 0.0027248400000000005*
      (-0.0072803241276206 - 0.28529684518121873*ci20 - 
        0.2538949150709233*ci21 + 0.855890535543656*ci31 + 
        0.380842372606385*ci32 + 0.0145606482552412*et0 + 
        0.06810756072502877*et1 + 0.0303055635525606*et2 - 
        0.034053780362514385*xi1 - 0.2538949150709233*ci20*xi1 + 
        0.76168474521277*ci31*xi1 + 0.06810756072502877*et0*xi1 + 
        0.0606111271051212*et1*xi1 - 0.0151527817762803*xi2 + 
        0.0303055635525606*et0*xi2)^2 + 0.03537733*
      (0.015271654593410055 + 0.19048969835171037*ci20 + 
        0.13774053643494777*ci21 - 0.19048969835171037*ci31 - 
        0.06887026821747388*ci32 + 0.03054330918682011*et0 + 
        0.09524484917585518*et1 + 0.03443513410873694*et2 + 
        0.04762242458792759*xi1 + 0.13774053643494777*ci20*xi1 - 
        0.13774053643494777*ci31*xi1 + 0.09524484917585518*et0*xi1 + 
        0.06887026821747388*et1*xi1 + 0.01721756705436847*xi2 + 
        0.03443513410873694*et0*xi2)^2 + 
     (0.013808221305835944 + 0.16895708320941064*xi1 + 
       0.1783209839412412*xi2 + 0.03640035016289789*xi3)^2 + 
     2*(0.017416973567257386 + 0.21311369415954343*xi1 + 
        0.22492483246044728*xi2 + 0.045913512144982585*xi3)^2 + 
     (0.019527773842962323 + 0.23894139853374802*xi1 + 
       0.2521839539454182*xi2 + 0.051477868875499884*xi3)^2 + 
     (0.01613643755470128 + 0.24303257325160504*xi1 + 
       0.2749451477344811*xi2 + 0.05889776765034779*xi3)^2 + 
     (0.008757117548231262 + 0.25670086896770206*xi1 + 
       0.3487705739489495*xi2 + 0.08463163835697443*xi3)^2 + 
     (0.012480827658350357 + 0.295328475445802*xi1 + 0.37997769860418207*
        xi2 + 0.08869769037598393*xi3)^2;

